Integrating Storage to Power System Management

Wind integration in power grids is very difficult, essentially because of the uncertain nature of wind speed. Forecasting errors on output from wind turbines may have costly consequences. For instance, power might be bought at highest price to meet the load. On the other hand, in case of surplus, power may be wasted. Energy storage facility may provide some recourse against the uncertainty on wind generation. Because of the sequential nature of power scheduling problems, stochastic dynamic programming is often used as solution method. However, this scheme is limited to very small networks by the so-called curse of dimensionality. To face such limitations, several approximate approaches have been proposed. We analyze the management of a network composed of conventional power units as well as wind turbines through approximate dynamic programming. We consider a general power network model with ramping constraints on the conventional generators. We use generalized linear programming techniques to linearize the problems. We test the algorithm on several networks of different sizes and report results about the computation time. We also carry out comparisons with classical dynamic programming on a small network. The results show the algorithm seems to offer a fair trade-off between solution time and accuracy.

==> Figures/sddp_118_trajec.m <==
trajec = xlsread('5-store.xlsx');
time = 1:24;
subplot(2,1,1);
line(time, trajec(:,6),'LineWidth',2);
xlabel('Hour of the day'); ylabel('Energy (MWh)');
hold on
%plot(10:12,ones(3)*3500,'-b','LineWidth',2)
text(10.5,3500,' (a) Net load')
axis([1 25 3000 4700])
box on
subplot(2,1,2);
plot(time,trajec(:,1),'--r','LineWidth',2);
hold on
plot(time,trajec(:,3),'-.g','LineWidth',2);
text(10.5,350,' (b) Storage')
plot(time,trajec(:,4),':m','LineWidth',2);
axis([1 25 40 820])
xlabel('Hour of the day'); ylabel('Energy (MWh)');
ax1 = gca;
ax1_pos = get(ax1,'Position');
ax2 = axes('Position',ax1_pos,'XaxisLocation','top','Color','none','YAxisLocation','right','Color','none');
line(time,trajec(:,2),'Parent',ax2,'Color','k','LineWidth',2)
hold on
line(time,trajec(:,5),'Parent',ax2,'Color','b','LineWidth',2)

==> Figures/sddp_9_bus_sto_traj.m <==
trajec = xlsread('9-bus-sddp-st-traj.xlsx');
time = 1:24;
subplot(1,2,1);
plot(time,trajec(:,1),'b--',time, trajec(:,2),'r-','LineWidth',2)
xlabel('Hour of the day')
ylabel('MW(MWh)')
text(13,40,'(a)')
subplot(1,2,2);

plot(time,trajec(:,4),'b--',time, trajec(:,5),'r-','LineWidth',2)
xlabel('Hour of the day')
ylabel('MW(MWh)')
%legend('Storage','Net load','Location','Best')
text(12,40,'(b)')

x=-15:-10; y = ones(1,6)*410;
x1 = 0:5; y1 = ones(1,6)*410;
hold on
out = plot(x,y,'b--','LineWidth',2);
out1 = plot(x1,y1,'-r','LineWidth',2);
hold off
axis([1 25 50 400])
set(out,'Clipping','off')
set(out1,'Clipping','off')
text(-9,410,'Storage')
text(6,410,'Net load')
figure

x = 5:7; y = ones(1,3)*930;
x1 = 15:17; y1 = ones(1,3)*930;
hold on
box on
out = plot(x,y,'b--','LineWidth',2.1);
out1 = plot(x1,y1,'r-','LineWidth',2.1);
plot(time,trajec(:,13),'b--',time, trajec(:,14),'r-','LineWidth',2)
xlabel('Hour of the day')
ylabel('MW(MWh)')
hold off
axis([1 25 50 900])
set(out,'Clipping','off')
set(out1,'Clipping','off')
text(8,930,'Storage')
text(18,930,'Net load')


% trajec_comp = xlsread('Comp-sddp-dp-trajec.xlsx');
% 
%  subplot(1,2,1);
% plot(time,trajec_comp(:,2),'b--',time, trajec_comp(:,3),'r-','LineWidth',2)
% xlabel('Hour of the day')
% ylabel('Energy(MWh)')
% axis([1 25 50 80])
% 
% subplot(1,2,2);
% 
% in = plot(time,trajec_comp(:,5),'b--',time, trajec_comp(:,6),'r-','LineWidth',2);
% xlabel('Hour of the day')
% ylabel('Energy(MWh)')
% text(13,40,'Run 2')
% 
% hold on
% x=-15:-10; y = ones(1,6)*69;
% x1 = 0:5; y1 = ones(1,6)*69;
% out = plot(x,y,'b--','LineWidth',2);
% out1 = plot(x1,y1,'-r','LineWidth',2);
% hold off
% axis([1 25 50 68])
% %set(gca,'XTickLabel',[])
% set(out,'Clipping','off')
% set(out1,'Clipping','off')
% text(-9,69,'SDDP')
% text(6,69,'DP')
% %text(11,53,'Run 2')
% %legend('SDDP','DP','Location','Best')


%yyaxis right


%time,trajec(:,2),time,trajec(:,3),time,trajec(:,4),time,trajec(:,5));
%legend('storage 1','storage 2', 'storage 3', 'storage 4', 'storage 5','Location','Best');
